Neural Parameter Allocation Search

Training neural networks requires increasing amounts of memory. Parameter sharing can reduce memory and communication costs, but existing methods assume networks have many identical layers and utilize hand-crafted sharing strategies that fail to generalize. We introduce Neural Parameter Allocation Search (NPAS), a novel task where the goal is to train a neural network given an arbitrary, fixed parameter budget. NPAS covers both low-budget regimes, which produce compact networks, as well as a novel high-budget regime, where additional capacity can be added to boost performance without increasing inference FLOPs. To address NPAS, we introduce Shapeshifter Networks (SSNs), which automatically learn where and how to share parameters in a network to support any parameter budget without requiring any changes to the architecture or loss function. NPAS and SSNs provide a complete framework for addressing generalized parameter sharing, and can also be combined with prior work for additional performance gains. We demonstrate the effectiveness of our approach using nine network architectures across four diverse tasks, including ImageNet classification and transformers.

==> figures/plot_paramsharing.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.patches import FancyBboxPatch
import seaborn as sns

sns.set()

bidir_ret = {
    'params': [0.5, 1, 3, 7],
    'embnet': [56.5, 70.2, 72.5, 74.1],
    'ssn': [67.5, 71.6, 73.2, 74.4],
    'comp': ['7% of original parameters', '15%', '45%', '100%'],
    'offset': [(50, -25), (30, -15), (10, -30), (0, -30)]
}
bidir_ret_base_params = 6919168
bidir_ret_base_acc = 74.1

cifar100_wrn_base_params = 36536992
cifar100_wrn_base_acc = 19.44
cifar100_wrn = {
    'params': [0.5, 1.5, 2, 6, 9],
    'wrn': [28.354, 24.504, 23.45, 21.364, 21.054],
    'ssn': [25.746, 23.082, 22.188, 20.541, 20.113],
    'comp': ['1% of original parameters', '4%', '5.5%', '16%', '25%'],
    'offset': [(25, 10), (12, 18), (25, 18), (-20, -2), (0, 20)]
}
cifar100_densenet_base_params = 25821620
cifar100_densenet = {
    'params': [0.5, 1, 2],
    'densenet': [24.85, 22.27, 21.79],
    'ssn': [22.97, 21.03, 19.65],
    'comp': ['2%', '4%', '8%'],
    'offset': [(-5, -10), (-5, -10), (10, 10)]
}
cifar100_efficientnet_base_params = None
cifar100_efficientnet = {
    'params': [0.5, 1, 3, 4],
    'efficientnet-nd': [44.17, 42.00, 36.80, 35.88],
    'ssn': [35.72, 35.75, 35.57, 34.99],
    'comp': ['10%', '18%', '50%', '75%'],
    'offset': [(-5, -10), (-5, -10), (10, 10)]
}
cifar100_swrn_base_params = None
cifar100_swrn = {
    'params': [12, 17],
    'swrn-28-10': [20.48, 20.04],
    'comp': ['33%', '47%'],
    'offset': [(0, 15), (0, 15)]
}
cifar100_ssn_base_params = None
cifar100_ssn = {
    'params': [9, 9, 9, 9],
    'ssn-wrn-9m': [20.11, 19.86, 19.64, 19.16],
    'comp': ['25%', '16%', '12%', '5%'],
    'offset': [(0, 0), (0, 0), (0, 0), (0, 0)]
}

imagenet_wrn_base_params = 68902472
imagenet_wrn_base_acc = 5.84
imagenet_wrn = {
    'params': [3.5, 6.5, 10.5, 15.5],
    'wrn': [11.6, 10.02, 9.08, 8.44],
    'ssn': [11.07, 9.02, 8.10, 7.42],
    'comp': ['5%', '9%', '15%', '23%'],
    'offset': [(0, -20), (0, -20), (0, -20), (-20, -10)]
}
imagenet_efficient_base_params = 5288548
imagenet_efficientnet = {
    'params': [0.22, 0.78, 1.25],
    'effnet': [10.84, 7.98, 7.53],
    'ssn': [10.21, 6.82, 6.44],
    'comp': ['4%', '15%', '24%'],
    'offset': [(20, 0), (-20, -7), (20, 0)]
}
imagenet_swrn_params = 39.7
imagenet_swrn_acc = 7.68

# Plot bidirectional retrieval.
fig, ax = plt.subplots(figsize=(4, 2))
ax.tick_params(axis='both', which='major', pad=-5)
color = next(ax._get_lines.prop_cycler)['color']
ax.plot(bidir_ret['params'], bidir_ret['embnet'], '--o', color=color, markersize=4)
ax.plot(bidir_ret['params'], bidir_ret['ssn'], '-o', color=color, markersize=4)
ax.set_xlabel('#Parameters (M)', fontsize='small', labelpad=2)
ax.set_ylabel('Mean recall', fontsize='small', labelpad=2)
ax.set_title('Bidirectional Retrieval on Flickr30K')
ax.legend(['EmbNet', 'SSN-EmbNet-7M (ours)'],
          loc='center right', fontsize=8.5, markerscale=0.75,
          frameon=False)
for x, y, comp, offset in zip(bidir_ret['params'], bidir_ret['ssn'], bidir_ret['comp'], bidir_ret['offset']):
    ax.annotate(comp, xy=(x, y), textcoords='offset points',
                fontsize='xx-small', arrowprops={'color': 'black', 'arrowstyle': '->'},
                horizontalalignment='center',
                xytext=offset)
ax.axhline(bidir_ret_base_acc, color='black', linestyle='--', linewidth=0.75)
ax.annotate('original recall', xy=(0.5, bidir_ret_base_acc), textcoords='offset points',
            xytext=(0, 0), fontsize=6)
fig.tight_layout()
fig.savefig('bidir_ret.pdf',
            bbox_inches='tight', pad_inches=0.0)
#plt.show()

# Plot CIFAR-100 classification results.
fig, ax = plt.subplots(figsize=(4.25, 2))
ax.tick_params(axis='both', which='major', pad=-5)
wrn_color = next(ax._get_lines.prop_cycler)['color']
ax.plot(cifar100_wrn['params'], cifar100_wrn['wrn'], '--o', color=wrn_color, markersize=4, linewidth=1)
ax.plot(cifar100_wrn['params'], cifar100_wrn['ssn'], '-o', color=wrn_color, markersize=4, linewidth=1)
densenet_color = next(ax._get_lines.prop_cycler)['color']
ax.plot(cifar100_densenet['params'], cifar100_densenet['densenet'], '--v', color=densenet_color, markersize=4, linewidth=1)
ax.plot(cifar100_densenet['params'], cifar100_densenet['ssn'], '-v', color=densenet_color, markersize=4, linewidth=1)
# color = next(ax._get_lines.prop_cycler)['color']
#ax.plot(cifar100_efficientnet['params'], cifar100_efficientnet['efficientnet-nd'], '-<', markersize=4)
#ax.plot(cifar100_efficientnet['params'], cifar100_efficientnet['ssn'], '->', markersize=4)
swrn_color = next(ax._get_lines.prop_cycler)['color']
ax.plot(cifar100_swrn['params'], cifar100_swrn['swrn-28-10'], '-o', color=swrn_color, markersize=4, linewidth=1)
ssn_color = next(ax._get_lines.prop_cycler)['color']
ax.plot(cifar100_ssn['params'][-1], cifar100_ssn['ssn-wrn-9m'][-1], 'o', color=ssn_color, markersize=4, linewidth=1)
ax.set_xlabel('#Parameters (M)', fontsize='small', labelpad=2)
ax.set_ylabel('Error@1', fontsize='small', labelpad=2)
ax.set_title('Image Classification on CIFAR-100')
ax.legend(['WRN (orig. 36.5M params)', 'SSN-WRN-28-10 (ours)',
           'DenseNet-BC (orig. 25.8M params)', 'SSN-DenseNet-BC-190-40 (ours)',
           #'EfficientNet-ND', 'SSN-EfficientNet-ND (ours)',
           'SWRN-28-10 (Savarese & Maire, 2019)',
           ],#'SSN-WRN-9M (ours)'],
          loc='upper right', fontsize=5, markerscale=0.75, handlelength=3,
          frameon=False)
#for x, y, comp, offset in zip(cifar100_wrn['params'], cifar100_wrn['ssn'], cifar100_wrn['comp'], cifar100_wrn['offset']):
#    ax.annotate(comp, xy=(x, y), textcoords='offset points',
#                fontsize='xx-small', arrowprops={'color': 'black', 'arrowstyle': '->'},
#                horizontalalignment='center',
#                xytext=offset)#, bbox={'pad': -3, 'facecolor': 'none', 'edgecolor': 'none'})
#for x, y, comp, offset in zip(cifar100_densenet['params'], cifar100_densenet['ssn'], cifar100_densenet['comp'], cifar100_densenet['offset']):
#    ax.annotate(comp, xy=(x, y), textcoords='offset points',
#                fontsize='xx-small', arrowprops={'color': 'black', 'arrowstyle': '->'},
#                horizontalalignment='center',
#                xytext=offset)
for x, y, comp, offset in zip(cifar100_swrn['params'], cifar100_swrn['swrn-28-10'], cifar100_swrn['comp'], cifar100_swrn['offset']):
    ax.annotate(comp, xy=(x, y), textcoords='offset points',
                fontsize='xx-small', arrowprops={'color': 'black', 'arrowstyle': '->'},
                horizontalalignment='center',
                xytext=offset)
ax.annotate('SSN-WRN-76-12 (ours)',
            xy=(cifar100_ssn['params'][-1], cifar100_ssn['ssn-wrn-9m'][-1] - 0.05),
            textcoords='offset points',
            fontsize='xx-small', arrowprops={'color': 'black', 'arrowstyle': '->'},
            horizontalalignment='left',
            xytext=(15, -3))
ax.axhline(cifar100_wrn_base_acc, color='black', linestyle='--', linewidth=0.75)
ax.annotate('original WRN error', xy=(3, cifar100_wrn_base_acc+0.2), textcoords='offset points',
            xytext=(0, 0), fontsize=6)
# WRN:
ax.add_patch(FancyBboxPatch((0.4, 25.5), 0.2, 3.1, color=wrn_color, alpha=0.2, linewidth=0))
ax.annotate('1% of original architecture\nparameters',
            xy=(0.6, 27.5), textcoords='offset points', xytext=(15, 0),
            fontsize='xx-small', arrowprops={'color': 'black', 'arrowstyle': '->'},
            horizontalalignment='left',
            verticalalignment='center')
ax.add_patch(FancyBboxPatch((1.4, 22.9), 0.2, 1.7, color=wrn_color, alpha=0.2, linewidth=0))
ax.annotate('4%', xy=(1.5, 24.6), textcoords='offset points', xytext=(15, 10),
            fontsize='xx-small', arrowprops={'color': 'black', 'arrowstyle': '->'},
            horizontalalignment='center',
            verticalalignment='center',
            bbox=dict(pad=-1, facecolor="none", edgecolor="none"))
ax.add_patch(FancyBboxPatch((1.9, 22.0), 0.2, 1.7, color=wrn_color, alpha=0.2, linewidth=0))
ax.annotate('5.5%', xy=(2.1, 23.7), textcoords='offset points', xytext=(20, 0),
            fontsize='xx-small', arrowprops={'color': 'black', 'arrowstyle': '->'},
            horizontalalignment='center',
            verticalalignment='center',
            bbox=dict(pad=-1, facecolor="none", edgecolor="none"))
ax.add_patch(FancyBboxPatch((5.9, 20.4), 0.2, 1.2, color=wrn_color, alpha=0.2, linewidth=0))
ax.annotate('16%', xy=(6, 21.6), textcoords='offset points', xytext=(0, 15),
            fontsize='xx-small', arrowprops={'color': 'black', 'arrowstyle': '->'},
            horizontalalignment='center',
            verticalalignment='center',
            bbox=dict(pad=-1, facecolor="none", edgecolor="none"))
ax.add_patch(FancyBboxPatch((8.9, 19.0), 0.2, 2.2, color=wrn_color, alpha=0.2, linewidth=0))
ax.annotate('25%', xy=(9, 21.2), textcoords='offset points', xytext=(0, 15),
            fontsize='xx-small', arrowprops={'color': 'black', 'arrowstyle': '->'},
            horizontalalignment='center',
            verticalalignment='center',
            bbox=dict(pad=-1, facecolor="none", edgecolor="none"))
# Densenet:
ax.add_patch(FancyBboxPatch((0.4, 22.7), 0.2, 2.35, color=densenet_color, alpha=0.2, linewidth=0))
ax.annotate('2%', xy=(0.5, 22.7), textcoords='offset points', xytext=(-5, -10),
            fontsize='xx-small', arrowprops={'color': 'black', 'arrowstyle': '->'},
            horizontalalignment='center',
            verticalalignment='center',
            bbox=dict(pad=-1, facecolor="none", edgecolor="none"))
ax.add_patch(FancyBboxPatch((0.9, 20.8), 0.2, 1.7, color=densenet_color, alpha=0.2, linewidth=0))
ax.annotate('4%', xy=(1, 20.8), textcoords='offset points', xytext=(0, -15),
            fontsize='xx-small', arrowprops={'color': 'black', 'arrowstyle': '->'},
            horizontalalignment='center',
            verticalalignment='center',
            bbox=dict(pad=-1, facecolor="none", edgecolor="none"))
ax.add_patch(FancyBboxPatch((1.9, 19.5), 0.2, 2.4, color=densenet_color, alpha=0.2, linewidth=0))
ax.annotate('8%', xy=(2.1, 20.7), textcoords='offset points', xytext=(15, 0),
            fontsize='xx-small', arrowprops={'color': 'black', 'arrowstyle': '->'},
            horizontalalignment='center',
            verticalalignment='center',
            bbox=dict(pad=-1, facecolor="none", edgecolor="none"))
#axins = ax.inset_axes([6, 23, 2, 3], transform=ax.transData)
#for edge in axins.spines:
#    axins.spines[edge].set_color('gray')
#axins.plot(cifar100_ssn['params'], cifar100_ssn['ssn-wrn-9m'], 'o', color=ssn_color, markersize=1)
#axins.set_xlim(8, 10)
#axins.set_ylim(19, 20.2)
#rect_patch, connector_lines = ax.indicate_inset_zoom(axins)
# Hide lower-right connector line, show upper-right.
#connector_lines[2].set_visible(False)
#connector_lines[3].set_visible(True)
#axins.set_xticklabels('')
#axins.set_yticklabels('')
fig.tight_layout()
fig.savefig('cifar100.pdf',
            bbox_inches='tight', pad_inches=0.0)
#plt.show()

# Plot ImageNet classification results.
fig, ax = plt.subplots(figsize=(4, 2))
ax.tick_params(axis='both', which='major', pad=-5)
wrn_color = next(ax._get_lines.prop_cycler)['color']
ax.plot(imagenet_wrn['params'], imagenet_wrn['wrn'], '--o', color=wrn_color, markersize=4, linewidth=1)
ax.plot(imagenet_wrn['params'], imagenet_wrn['ssn'], '-o', color=wrn_color, markersize=4, linewidth=1)
effnet_color = next(ax._get_lines.prop_cycler)['color']
ax.plot(imagenet_efficientnet['params'], imagenet_efficientnet['effnet'], '--v', color=effnet_color, markersize=4, linewidth=1)
ax.plot(imagenet_efficientnet['params'], imagenet_efficientnet['ssn'], '-v', color=effnet_color, markersize=4, linewidth=1)
# Plot this at a different point, fix up the ticks, and add a break marker.
swrn_color = next(ax._get_lines.prop_cycler)['color']
ax.plot(17.5, imagenet_swrn_acc, '-o', color=swrn_color, markersize=4, linewidth=1)
new_ticks = list(ax.get_xticks()[1:-1]) + [17.5]
ax.set_xticks(new_ticks)
ax.set_xticklabels(map(lambda x: str(int(x)),
                       new_ticks[:-1] + [40]))
ax.set_xlabel('#Parameters (M)', fontsize='small', labelpad=2)
ax.set_ylabel('Error@5', fontsize='small', labelpad=2)
ax.set_title('Image Classification on ImageNet')
ax.legend(['WRN (orig. 69M params)', 'SSN-WRN-50-2 (ours)',
           'EfficientNet (orig. 5.3M params)', 'SSN-EfficientNet-B0 (ours)',
           ],#'SWRN-50-2'],
          loc='upper right', fontsize=5, markerscale=0.75, handlelength=3,
          frameon=False)
#for x, y, comp, offset in zip(imagenet_wrn['params'], imagenet_wrn['ssn'],
#                              imagenet_wrn['comp'], imagenet_wrn['offset']):
#    ax.annotate(comp, xy=(x, y), textcoords='offset points',
#                fontsize='xx-small', arrowprops={'color': 'black', 'arrowstyle': '->'},
#                horizontalalignment='center',
#                xytext=offset)
#for x, y, comp, offset in zip(imagenet_efficientnet['params'], imagenet_efficientnet['ssn'],
#                              imagenet_efficientnet['comp'], imagenet_efficientnet['offset']):
#    ax.annotate(comp, xy=(x, y), textcoords='offset points',
#                fontsize='xx-small', arrowprops={'color': 'black', 'arrowstyle': '->'},
#                horizontalalignment='center',
#                xytext=offset)
#ax.annotate('SWRN-50-2', xy=(17.5, imagenet_swrn_acc),
#            textcoords='offset points',
#            fontsize='xx-small', arrowprops={'color': 'black', 'arrowstyle': '->'},
#            horizontalalignment='center',
#            xytext=(0, 20))
ax.annotate('SWRN-50-2\n58%', xy=(17.5, imagenet_swrn_acc),
            textcoords='offset points',
            fontsize='xx-small', arrowprops={'color': 'black', 'arrowstyle': '->'},
            horizontalalignment='center',
            xytext=(-12, -22),
            bbox=dict(pad=-1, facecolor="none", edgecolor="none"))
ax.axhline(imagenet_wrn_base_acc, color='black', linestyle='--', linewidth=0.75)
ax.annotate('original WRN error', xy=(3, imagenet_wrn_base_acc+0.15),
            textcoords='offset points', xytext=(0, 0), fontsize=6)
# EffNet:
ax.add_patch(FancyBboxPatch((0.22, 10.0), 0.2, 1.0, color=effnet_color, alpha=0.2, linewidth=0))
ax.annotate('4%', xy=(0.42, 10.5), textcoords='offset points', xytext=(15, 0),
            fontsize='xx-small', arrowprops={'color': 'black', 'arrowstyle': '->'},
            horizontalalignment='center',
            verticalalignment='center',
            bbox=dict(pad=-1, facecolor="none", edgecolor="none"))
ax.add_patch(FancyBboxPatch((0.78, 6.6), 0.2, 1.5, color=effnet_color, alpha=0.2, linewidth=0))
ax.annotate('15%', xy=(0.85, 8.1), textcoords='offset points', xytext=(5, 15),
            fontsize='xx-small', arrowprops={'color': 'black', 'arrowstyle': '->'},
            horizontalalignment='center',
            verticalalignment='center',
            bbox=dict(pad=-1, facecolor="none", edgecolor="none"))
ax.add_patch(FancyBboxPatch((1.25, 6.25), 0.2, 1.5, color=effnet_color, alpha=0.2, linewidth=0))
ax.annotate('24% of original architecture\nparameters',
            xy=(1.45, 7.2), textcoords='offset points', xytext=(15, 0),
            fontsize='xx-small', arrowprops={'color': 'black', 'arrowstyle': '->'},
            horizontalalignment='left',
            verticalalignment='center',
            bbox=dict(pad=-1, facecolor="none", edgecolor="none"))
# WRN:
ax.add_patch(FancyBboxPatch((3.4, 11.0), 0.2, 0.55, color=wrn_color, alpha=0.2, linewidth=0))
ax.annotate('5%', xy=(3.6, 11.6), textcoords='offset points', xytext=(15, 0),
            fontsize='xx-small', arrowprops={'color': 'black', 'arrowstyle': '->'},
            horizontalalignment='center',
            verticalalignment='center',
            bbox=dict(pad=-1, facecolor="none", edgecolor="none"))
ax.add_patch(FancyBboxPatch((6.4, 8.9), 0.2, 1.2, color=wrn_color, alpha=0.2, linewidth=0))
ax.annotate('9%', xy=(6.5, 10.1), textcoords='offset points', xytext=(0, 15),
            fontsize='xx-small', arrowprops={'color': 'black', 'arrowstyle': '->'},
            horizontalalignment='center',
            verticalalignment='center',
            bbox=dict(pad=-1, facecolor="none", edgecolor="none"))
ax.add_patch(FancyBboxPatch((10.4, 8.0), 0.2, 1.2, color=wrn_color, alpha=0.2, linewidth=0))
ax.annotate('15%', xy=(10.4, 9.2), textcoords='offset points', xytext=(-5, 15),
            fontsize='xx-small', arrowprops={'color': 'black', 'arrowstyle': '->'},
            horizontalalignment='center',
            verticalalignment='center',
            bbox=dict(pad=-1, facecolor="none", edgecolor="none"))
ax.add_patch(FancyBboxPatch((15.4, 7.3), 0.2, 1.2, color=wrn_color, alpha=0.2, linewidth=0))
ax.annotate('23%', xy=(15.6, 8.5), textcoords='offset points', xytext=(15, 0),
            fontsize='xx-small', arrowprops={'color': 'black', 'arrowstyle': '->'},
            horizontalalignment='center',
            verticalalignment='center',
            bbox=dict(pad=-1, facecolor="none", edgecolor="none"))
# Hide the last tick, which messes up the width.
#ax.xaxis.get_major_ticks()[0].label1.set_visible(False)
# Add the axis break.
d = 0.5
break_kwargs = {'marker': [(-d, -d), (d, d)],
                'markersize': 6,
                'linestyle': 'none',
                'color': 'k',
                'clip_on': False}
fig.tight_layout()
ax.autoscale(False)
ax.spines['bottom'].set_visible(False)
ax.spines['top'].set_visible(False)
ax.plot(16, 5.5, **break_kwargs)
ax.plot(16.5, 5.5, **break_kwargs)
ax.plot(16, 12.2, **break_kwargs)
ax.plot(16.5, 12.2, **break_kwargs)
fig.savefig('imagenet.pdf',
            bbox_inches='tight', pad_inches=0.0)

